Deep Nonparametric Convexified Filtering for Computational Photography, Image Synthesis and Adversarial Defense

We aim to provide a general framework of for computational photography that recovers the real scene from imperfect images, via the Deep Nonparametric Convexified Filtering (DNCF). It is consists of a nonparametric deep network to resemble the physical equations behind the image formation, such as denoising, super-resolution, inpainting, and flash. DNCF has no parameterization dependent on training data, therefore has a strong generalization and robustness to adversarial image manipulation. During inference, we also encourage the network parameters to be nonnegative and create a bi-convex function on the input and parameters, and this adapts to second-order optimization algorithms with insufficient running time, having 10X acceleration over Deep Image Prior. With these tools, we empirically verify its capability to defend image classification deep networks against adversary attack algorithms in real-time.

==> figures/icnn_exp/arb_cnn.py <==
#!/usr/bin/env python3

import tensorflow as tf
import tflearn

import numpy as np
import numpy.random as npr

np.set_printoptions(precision=2)
np.seterr(all='raise')

import argparse
import csv
import os
import sys
import time
import pickle
import json
import shutil

from datetime import datetime

import matplotlib as mpl
from matplotlib import cm
mpl.use('Agg')
import matplotlib.pyplot as plt
plt.style.use('bmh')

from sklearn.utils import shuffle
from sklearn.datasets import make_moons, make_circles, make_classification

import setproctitle

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--save', type=str, default='work')
    parser.add_argument('--nEpoch', type=int, default=100)
    # parser.add_argument('--testBatchSz', type=int, default=2048)
    parser.add_argument('--seed', type=int, default=42)
    parser.add_argument('--model', type=str, default="picnn",
                        choices=['picnn', 'ficnn'])
    parser.add_argument('--dataset', type=str, default="moons",
                        choices=['moons', 'circles', 'linear'])
    parser.add_argument('--noncvx', action='store_true')

    args = parser.parse_args()

    npr.seed(args.seed)
    tf.set_random_seed(args.seed)

    setproctitle.setproctitle('bamos.icnn.synthetic.{}.{}'.format(args.model, args.dataset))

    save = os.path.join(os.path.expanduser(args.save),
                        "{}.{}".format(args.model, args.dataset))
    if os.path.isdir(save):
        shutil.rmtree(save)
    os.makedirs(save, exist_ok=True)

    if args.dataset == "moons":
        (dataX, dataY) = make_moons(noise=0.3, random_state=0)
    elif args.dataset == "circles":
        (dataX, dataY) = make_circles(noise=0.2, factor=0.5, random_state=0)
        dataY = 1.-dataY
    elif args.dataset == "linear":
        (dataX, dataY) = make_classification(n_features=2, n_redundant=0, n_informative=2,
                                             random_state=1, n_clusters_per_class=1)
        rng = np.random.RandomState(2)
        dataX += 2 * rng.uniform(size=dataX.shape)
    else:
        assert(False)

    dataY = dataY.reshape((-1, 1)).astype(np.float32)

    nData = dataX.shape[0]
    nFeatures = dataX.shape[1]
    nLabels = 1
    nXy = nFeatures + nLabels

    config = tf.ConfigProto() #log_device_placement=False)
    config.gpu_options.allow_growth = True
    with tf.Session(config=config) as sess:
        model = Model(nFeatures, nLabels, sess, args.model, nGdIter=30)
        model.train(args, dataX, dataY)

def variable_summaries(var, name=None):
    if name is None:
        name = var.name
    with tf.name_scope('summaries'):
        mean = tf.reduce_mean(var)
        tf.scalar_summary('mean/' + name, mean)
        with tf.name_scope('stdev'):
            stdev = tf.sqrt(tf.reduce_mean(tf.square(var - mean)))
        tf.scalar_summary('stdev/' + name, stdev)
        tf.scalar_summary('max/' + name, tf.reduce_max(var))
        tf.scalar_summary('min/' + name, tf.reduce_min(var))
        tf.histogram_summary(name, var)

class Model:
    def __init__(self, nFeatures, nLabels, sess, model, nGdIter, dcvx_channels=0.5):
        self.nFeatures = nFeatures
        self.nLabels = nLabels
        self.sess = sess
        self.model = model

        self.trueY_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='trueY')

        self.x_ = tf.placeholder(tf.float32, shape=[None, nFeatures], name='x')
        self.y0_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='y')

        if model == 'picnn':
            f = self.f_picnn
        elif model == 'ficnn':
            f = self.f_ficnn

        E0_ = f(self.x_, self.y0_)

        lr = 0.01
        momentum = 0.9

        yi_ = self.y0_
        Ei_ = E0_
        vi_ = 0

        for i in range(nGdIter):
            prev_vi_ = vi_
            vi_ = momentum*prev_vi_ - lr*tf.gradients(Ei_, yi_)[0]
            yi_ = yi_ - momentum*prev_vi_ + (1.+momentum)*vi_
            Ei_ = f(self.x_, yi_, True)

        self.yn_ = yi_
        self.energies_ = Ei_

        
        self.mse_ = tf.reduce_mean(tf.square(self.yn_ - self.trueY_)) 

        self.opt = tf.train.AdamOptimizer(0.001)
        self.theta_ = tf.trainable_variables()
        # Jianiqoa add
        self.theta_cvx_ = [v for v in self.theta_
                   if 'proj' in v.name and 'W:' in v.name]
        self.l1reg=0.0
        dcvx_channels=0.8
        for v in self.theta_cvx_:
            nc = int(v.shape[0].value*dcvx_channels)
            self.l1reg-=tf.reduce_sum(tf.minimum(v[:nc], 0))
        self.l1reg = self.l1reg*5

        self.gv_ = [(g,v) for g,v in
                    self.opt.compute_gradients(self.mse_ , self.theta_)
                    if g is not None]
        self.train_step = self.opt.apply_gradients(self.gv_)



        self.makeCvx = [v.assign(tf.abs(v)/10.) for v in self.theta_cvx_]

        # self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.nchannels = [int(v.shape[0].value*dcvx_channels) for v in self.theta_cvx_]    #output is [1,0]
        # y = tf.constant([[1,2,3], [6,5,4])
        # y_ = y[:, ind_max] 
        # self.proj = [v[0:nc].assign(tf.maximum(v[0:nc], 0)) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        # for v, nc in zip(self.theta_cvx_,self.nchannels):

        # self.proj = [tf.slice(v,[0,0],[nc,v.shape[1].value]).assign(tf.maximum(v[0:nc], 0)) ]

        # self.proj = [tf.scatter_update(v, tf.maximum(v[0:nc,:]) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        self.number_of_pos = [tf.count_nonzero(tf.greater_equal(v, 0.)) for v in self.theta_cvx_]

        # for g,v in self.gv_:
        #     variable_summaries(g, 'gradients/'+v.name)

        self.merged = tf.summary.merge_all()
        self.saver = tf.train.Saver(max_to_keep=0)

    def train(self, args, dataX, dataY):
        save = os.path.join(os.path.expanduser(args.save),
                            "{}.{}".format(args.model, args.dataset))

        nTrain = dataX.shape[0]

        imgDir = os.path.join(save, 'imgs')
        if not os.path.exists(imgDir):
            os.makedirs(imgDir)

        trainFields = ['iter', 'loss']
        trainF = open(os.path.join(save, 'train.csv'), 'w')
        trainW = csv.writer(trainF)
        trainW.writerow(trainFields)

        self.trainWriter = tf.summary.FileWriter(os.path.join(save, 'train'),
                                                  self.sess.graph)
        self.sess.run(tf.initialize_all_variables())
        if not args.noncvx:
            self.sess.run(self.makeCvx)

        nParams = np.sum(v.get_shape().num_elements() for v in tf.trainable_variables())

        meta = {'nTrain': nTrain, 'nParams': nParams, 'nEpoch': args.nEpoch}
        metaP = os.path.join(save, 'meta.json')
        with open(metaP, 'w') as f:
            json.dump(meta, f, indent=2)

        bestMSE = None
        for i in range(args.nEpoch):
            tflearn.is_training(True)

            # print("=== Epoch {} ===".format(i))
            start = time.time()

            y0 = np.full(dataY.shape, 0.5)
            _, l1reg, trainMSE, yn, number_of_pos= self.sess.run(
                [self.train_step, self.l1reg, self.mse_, self.yn_, self.number_of_pos],
                feed_dict={self.x_: dataX, self.y0_: y0, self.trueY_: dataY})
            # if not args.noncvx and len(self.proj) > 0:
            #     self.sess.run(self.proj)

            # from pdb import set_trace
            # # set_trace()
            # print(l1reg)
            # for v in number_of_pos:
            #     print(v)

            trainW.writerow((i, trainMSE))
            trainF.flush()
            if i % 20 == 0:
                print("=== Epoch {} ===".format(i))
                print(" + loss: {:0.5e}".format(trainMSE))
                print(" + l1reg: {:0.5e}".format(l1reg))
                print(" + time: {:0.2f} s".format(time.time()-start))

            if i % 20 == 0:
                loc = "{}/{:05d}".format(imgDir, i)
                self.plot(loc, dataX, dataY)

            if bestMSE is None or trainMSE < bestMSE:
                loc = os.path.join(save, 'best')
                self.plot(loc, dataX, dataY)
                bestMSE = trainMSE

        trainF.close()

    def f_ficnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat([x, y],1)

        prevZ = None
        for i, sz in enumerate([32, 32, 1]):
            z_add = []

            with tf.variable_scope('z_x{}'.format(i)) as s:
                z_x = fc(xy, sz, reuse=reuse, scope=s, bias=True)
                z_add.append(z_x)

            if prevZ is not None:
                with tf.variable_scope('z_z{}_proj'.format(i)) as s:
                    z_z = fc(prevZ, sz, reuse=reuse, scope=s, bias=False)
                    z_add.append(z_z)

            if sz != 1:
                z = tf.nn.relu(tf.add_n(z_add))
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def f_picnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat( [x, y],1)

        prevZ, prevU = None, x
        for layerI, sz in enumerate([32, 32, 1]):
            if sz != 1:
                with tf.variable_scope('u'+str(layerI)) as s:
                    u = fc(prevU, sz, scope=s, reuse=reuse)
                    u = tf.nn.relu(u)

            z_add = []

            if prevZ is not None:
                with tf.variable_scope('z{}_zu_u'.format(layerI)) as s:
                    prevU_sz = prevU.get_shape()[1].value
                    zu_u = fc(prevU, prevU_sz, reuse=reuse, scope=s,
                            activation='relu', bias=True)
                with tf.variable_scope('z{}_zu_proj'.format(layerI)) as s:
                    z_zu = fc(tf.multiply(prevZ, zu_u), sz, reuse=reuse, scope=s,
                                bias=False)
                z_add.append(z_zu)

            with tf.variable_scope('z{}_yu_u'.format(layerI)) as s:
                yu_u = fc(prevU, self.nLabels, reuse=reuse, scope=s, bias=True)
            with tf.variable_scope('z{}_yu'.format(layerI)) as s:
                z_yu = fc(tf.multiply(y, yu_u), sz, reuse=reuse, scope=s, bias=False)
            z_add.append(z_yu)

            with tf.variable_scope('z{}_u'.format(layerI)) as s:
                z_u = fc(prevU, sz, reuse=reuse, scope=s, bias=True)
            z_add.append(z_u)

            z = tf.add_n(z_add)
            if sz != 1:
                z = tf.nn.relu(z)

            prevU = u
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def plot(self, loc, dataX, dataY):
        delta = 0.01
        x_min, x_max = dataX[:, 0].min() - .5, dataX[:, 0].max() + .5
        y_min, y_max = dataX[:, 1].min() - .5, dataX[:, 1].max() + .5
        xx, yy = np.meshgrid(np.linspace(x_min, x_max, 20),
                             np.linspace(y_min, y_max, 20))
        xxFlat = xx.ravel()
        yyFlat = yy.ravel()
        gridX = np.vstack((xxFlat, yyFlat)).T
        y0 = np.full(gridX.shape[0], 0.5).reshape((-1, 1))
        yn, = self.sess.run([self.yn_], feed_dict={self.x_: gridX, self.y0_: y0})
        yn = np.clip(yn, 0., 1.)
        zz = 1.-yn.reshape(xx.shape)

        fig, ax = plt.subplots(1, 1, figsize=(5,5))
        plt.axis([x_min, x_max, y_min, y_max])
        fig.tight_layout()
        fig.subplots_adjust(bottom=0,top=1,left=0,right=1)
        ax.set_autoscale_on(False)
        ax.grid(False)
        v = np.linspace(0.0, 1.0, 10, endpoint=True)
        plt.contourf(xx, yy, zz, v, alpha=0.5, cmap=cm.bwr)
        # plt.colorbar()
        yFlat = dataY.ravel()
        plt.scatter(dataX[yFlat == 0, 0], dataX[yFlat == 0, 1], color='red')
        plt.scatter(dataX[yFlat == 1, 0], dataX[yFlat == 1, 1], color='blue')
        for ext in ['png', 'pdf']:
            plt.savefig('{}.{}'.format(loc, ext))
        plt.close()


if __name__=='__main__':
    main()


==> figures/icnn_exp/dcv1_disc.py <==
#!/usr/bin/env python3

import tensorflow as tf
import tflearn

import numpy as np
import numpy.random as npr

np.set_printoptions(precision=2)
np.seterr(all='raise')

import argparse
import csv
import os
import sys
import time
import pickle
import json
import shutil

from datetime import datetime

import matplotlib as mpl
from matplotlib import cm
mpl.use('Agg')
import matplotlib.pyplot as plt
plt.style.use('bmh')

from sklearn.utils import shuffle
from sklearn.datasets import make_moons, make_circles, make_classification

import setproctitle

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--save', type=str, default='work')
    parser.add_argument('--nEpoch', type=int, default=100)
    # parser.add_argument('--testBatchSz', type=int, default=2048)
    parser.add_argument('--seed', type=int, default=42)
    parser.add_argument('--model', type=str, default="picnn",
                        choices=['picnn', 'ficnn'])
    parser.add_argument('--dataset', type=str, default="moons",
                        choices=['moons', 'circles', 'linear'])
    parser.add_argument('--noncvx', action='store_true')

    args = parser.parse_args()

    npr.seed(args.seed)
    tf.set_random_seed(args.seed)

    setproctitle.setproctitle('bamos.icnn.synthetic.{}.{}'.format(args.model, args.dataset))

    save = os.path.join(os.path.expanduser(args.save),
                        "{}.{}".format(args.model, args.dataset))
    if os.path.isdir(save):
        shutil.rmtree(save)
    os.makedirs(save, exist_ok=True)

    if args.dataset == "moons":
        (dataX, dataY) = make_moons(noise=0.3, random_state=0)
    elif args.dataset == "circles":
        (dataX, dataY) = make_circles(noise=0.2, factor=0.5, random_state=0)
        dataY = 1.-dataY
    elif args.dataset == "linear":
        (dataX, dataY) = make_classification(n_features=2, n_redundant=0, n_informative=2,
                                             random_state=1, n_clusters_per_class=1)
        rng = np.random.RandomState(2)
        dataX += 2 * rng.uniform(size=dataX.shape)
    else:
        assert(False)

    dataY = dataY.reshape((-1, 1)).astype(np.float32)

    nData = dataX.shape[0]
    nFeatures = dataX.shape[1]
    nLabels = 1
    nXy = nFeatures + nLabels

    config = tf.ConfigProto() #log_device_placement=False)
    config.gpu_options.allow_growth = True
    with tf.Session(config=config) as sess:
        model = Model(nFeatures, nLabels, sess, args.model, nGdIter=30)
        model.train(args, dataX, dataY)

def variable_summaries(var, name=None):
    if name is None:
        name = var.name
    with tf.name_scope('summaries'):
        mean = tf.reduce_mean(var)
        tf.scalar_summary('mean/' + name, mean)
        with tf.name_scope('stdev'):
            stdev = tf.sqrt(tf.reduce_mean(tf.square(var - mean)))
        tf.scalar_summary('stdev/' + name, stdev)
        tf.scalar_summary('max/' + name, tf.reduce_max(var))
        tf.scalar_summary('min/' + name, tf.reduce_min(var))
        tf.histogram_summary(name, var)

class Model:
    def __init__(self, nFeatures, nLabels, sess, model, nGdIter, dcvx_channels=0.5):
        self.nFeatures = nFeatures
        self.nLabels = nLabels
        self.sess = sess
        self.model = model

        self.trueY_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='trueY')

        self.x_ = tf.placeholder(tf.float32, shape=[None, nFeatures], name='x')
        self.y0_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='y')

        if model == 'picnn':
            f = self.f_picnn
        elif model == 'ficnn':
            f = self.f_ficnn

        E0_ = f(self.x_, self.y0_)

        lr = 0.01
        momentum = 0.9

        yi_ = self.y0_
        Ei_ = E0_
        vi_ = 0

        for i in range(nGdIter):
            prev_vi_ = vi_
            vi_ = momentum*prev_vi_ - lr*tf.gradients(Ei_, yi_)[0]
            yi_ = yi_ - momentum*prev_vi_ + (1.+momentum)*vi_
            Ei_ = f(self.x_, yi_, True)

        self.yn_ = yi_
        self.energies_ = Ei_

        
        self.mse_ = tf.reduce_mean(tf.square(self.yn_ - self.trueY_)) 

        self.opt = tf.train.AdamOptimizer(0.001)
        self.theta_ = tf.trainable_variables()
        # Jianiqoa add
        self.theta_cvx_ = [v for v in self.theta_
                   if 'proj' in v.name and 'W:' in v.name]
        self.l1reg=0.0
        for v in self.theta_cvx_:
            nc = int(v.shape[0].value*dcvx_channels)
            self.l1reg-=tf.reduce_sum(tf.minimum(v[:nc], 0))
        self.l1reg = self.l1reg*0.5

        self.gv_ = [(g,v) for g,v in
                    self.opt.compute_gradients(self.mse_ +self.l1reg , self.theta_)
                    if g is not None]
        self.train_step = self.opt.apply_gradients(self.gv_)



        self.makeCvx = [v.assign(tf.abs(v)/10.) for v in self.theta_cvx_]

        # self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.nchannels = [int(v.shape[0].value*dcvx_channels) for v in self.theta_cvx_]    #output is [1,0]
        # y = tf.constant([[1,2,3], [6,5,4])
        # y_ = y[:, ind_max] 
        # self.proj = [v[0:nc].assign(tf.maximum(v[0:nc], 0)) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        # for v, nc in zip(self.theta_cvx_,self.nchannels):

        # self.proj = [tf.slice(v,[0,0],[nc,v.shape[1].value]).assign(tf.maximum(v[0:nc], 0)) ]

        # self.proj = [tf.scatter_update(v, tf.maximum(v[0:nc,:]) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        self.number_of_pos = [tf.count_nonzero(tf.greater_equal(v, 0.)) for v in self.theta_cvx_]

        # for g,v in self.gv_:
        #     variable_summaries(g, 'gradients/'+v.name)

        self.merged = tf.summary.merge_all()
        self.saver = tf.train.Saver(max_to_keep=0)

    def train(self, args, dataX, dataY):
        save = os.path.join(os.path.expanduser(args.save),
                            "{}.{}".format(args.model, args.dataset))

        nTrain = dataX.shape[0]

        imgDir = os.path.join(save, 'imgs')
        if not os.path.exists(imgDir):
            os.makedirs(imgDir)

        trainFields = ['iter', 'loss']
        trainF = open(os.path.join(save, 'train.csv'), 'w')
        trainW = csv.writer(trainF)
        trainW.writerow(trainFields)

        self.trainWriter = tf.summary.FileWriter(os.path.join(save, 'train'),
                                                  self.sess.graph)
        self.sess.run(tf.initialize_all_variables())
        if not args.noncvx:
            self.sess.run(self.makeCvx)

        nParams = np.sum(v.get_shape().num_elements() for v in tf.trainable_variables())

        meta = {'nTrain': nTrain, 'nParams': nParams, 'nEpoch': args.nEpoch}
        metaP = os.path.join(save, 'meta.json')
        with open(metaP, 'w') as f:
            json.dump(meta, f, indent=2)

        bestMSE = None
        for i in range(args.nEpoch):
            tflearn.is_training(True)

            print("=== Epoch {} ===".format(i))
            start = time.time()

            y0 = np.full(dataY.shape, 0.5)
            _, l1reg, trainMSE, yn, number_of_pos= self.sess.run(
                [self.train_step, self.l1reg, self.mse_, self.yn_, self.number_of_pos],
                feed_dict={self.x_: dataX, self.y0_: y0, self.trueY_: dataY})
            # if not args.noncvx and len(self.proj) > 0:
            #     self.sess.run(self.proj)

            # from pdb import set_trace
            # # set_trace()
            # print(l1reg)
            # for v in number_of_pos:
            #     print(v)

            trainW.writerow((i, trainMSE))
            trainF.flush()
            if i % 20 == 0:
                print(" + loss: {:0.5e}".format(trainMSE))
                print(" + l1reg: {:0.5e}".format(l1reg))
                print(" + time: {:0.2f} s".format(time.time()-start))

            if i % 20 == 0:
                loc = "{}/{:05d}".format(imgDir, i)
                self.plot(loc, dataX, dataY)

            if bestMSE is None or trainMSE < bestMSE:
                loc = os.path.join(save, 'best')
                self.plot(loc, dataX, dataY)
                bestMSE = trainMSE

        trainF.close()

    def f_ficnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat([x, y],1)

        prevZ = None
        for i, sz in enumerate([200, 200, 1]):
            z_add = []

            with tf.variable_scope('z_x{}'.format(i)) as s:
                z_x = fc(xy, sz, reuse=reuse, scope=s, bias=True)
                z_add.append(z_x)

            if prevZ is not None:
                with tf.variable_scope('z_z{}_proj'.format(i)) as s:
                    z_z = fc(prevZ, sz, reuse=reuse, scope=s, bias=False)
                    z_add.append(z_z)

            if sz != 1:
                z = tf.nn.relu(tf.add_n(z_add))
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def f_picnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat( [x, y],1)

        prevZ, prevU = None, x
        for layerI, sz in enumerate([200, 200, 1]):
            if sz != 1:
                with tf.variable_scope('u'+str(layerI)) as s:
                    u = fc(prevU, sz, scope=s, reuse=reuse)
                    u = tf.nn.relu(u)

            z_add = []

            if prevZ is not None:
                with tf.variable_scope('z{}_zu_u'.format(layerI)) as s:
                    prevU_sz = prevU.get_shape()[1].value
                    zu_u = fc(prevU, prevU_sz, reuse=reuse, scope=s,
                            activation='relu', bias=True)
                with tf.variable_scope('z{}_zu_proj'.format(layerI)) as s:
                    z_zu = fc(tf.multiply(prevZ, zu_u), sz, reuse=reuse, scope=s,
                                bias=False)
                z_add.append(z_zu)

            with tf.variable_scope('z{}_yu_u'.format(layerI)) as s:
                yu_u = fc(prevU, self.nLabels, reuse=reuse, scope=s, bias=True)
            with tf.variable_scope('z{}_yu'.format(layerI)) as s:
                z_yu = fc(tf.multiply(y, yu_u), sz, reuse=reuse, scope=s, bias=False)
            z_add.append(z_yu)

            with tf.variable_scope('z{}_u'.format(layerI)) as s:
                z_u = fc(prevU, sz, reuse=reuse, scope=s, bias=True)
            z_add.append(z_u)

            z = tf.add_n(z_add)
            if sz != 1:
                z = tf.nn.relu(z)

            prevU = u
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def plot(self, loc, dataX, dataY):
        delta = 0.01
        x_min, x_max = dataX[:, 0].min() - .5, dataX[:, 0].max() + .5
        y_min, y_max = dataX[:, 1].min() - .5, dataX[:, 1].max() + .5
        xx, yy = np.meshgrid(np.linspace(x_min, x_max, 20),
                             np.linspace(y_min, y_max, 20))
        xxFlat = xx.ravel()
        yyFlat = yy.ravel()
        gridX = np.vstack((xxFlat, yyFlat)).T
        y0 = np.full(gridX.shape[0], 0.5).reshape((-1, 1))
        yn, = self.sess.run([self.yn_], feed_dict={self.x_: gridX, self.y0_: y0})
        yn = np.clip(yn, 0., 1.)
        zz = 1.-yn.reshape(xx.shape)

        fig, ax = plt.subplots(1, 1, figsize=(5,5))
        plt.axis([x_min, x_max, y_min, y_max])
        fig.tight_layout()
        fig.subplots_adjust(bottom=0,top=1,left=0,right=1)
        ax.set_autoscale_on(False)
        ax.grid(False)
        v = np.linspace(0.0, 1.0, 10, endpoint=True)
        plt.contourf(xx, yy, zz, v, alpha=0.5, cmap=cm.bwr)
        # plt.colorbar()
        yFlat = dataY.ravel()
        plt.scatter(dataX[yFlat == 0, 0], dataX[yFlat == 0, 1], color='red')
        plt.scatter(dataX[yFlat == 1, 0], dataX[yFlat == 1, 1], color='blue')
        for ext in ['png', 'pdf']:
            plt.savefig('{}.{}'.format(loc, ext))
        plt.close()


if __name__=='__main__':
    main()


==> figures/icnn_exp/dcvx1_nc32.py <==
#!/usr/bin/env python3

import tensorflow as tf
import tflearn

import numpy as np
import numpy.random as npr

np.set_printoptions(precision=2)
np.seterr(all='raise')

import argparse
import csv
import os
import sys
import time
import pickle
import json
import shutil

from datetime import datetime

import matplotlib as mpl
from matplotlib import cm
mpl.use('Agg')
import matplotlib.pyplot as plt
plt.style.use('bmh')

from sklearn.utils import shuffle
from sklearn.datasets import make_moons, make_circles, make_classification

import setproctitle

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--save', type=str, default='work')
    parser.add_argument('--nEpoch', type=int, default=100)
    # parser.add_argument('--testBatchSz', type=int, default=2048)
    parser.add_argument('--seed', type=int, default=42)
    parser.add_argument('--model', type=str, default="picnn",
                        choices=['picnn', 'ficnn'])
    parser.add_argument('--dataset', type=str, default="moons",
                        choices=['moons', 'circles', 'linear'])
    parser.add_argument('--noncvx', action='store_true')

    args = parser.parse_args()

    npr.seed(args.seed)
    tf.set_random_seed(args.seed)

    setproctitle.setproctitle('bamos.icnn.synthetic.{}.{}'.format(args.model, args.dataset))

    save = os.path.join(os.path.expanduser(args.save),
                        "{}.{}".format(args.model, args.dataset))
    if os.path.isdir(save):
        shutil.rmtree(save)
    os.makedirs(save, exist_ok=True)

    if args.dataset == "moons":
        (dataX, dataY) = make_moons(noise=0.3, random_state=0)
    elif args.dataset == "circles":
        (dataX, dataY) = make_circles(noise=0.2, factor=0.5, random_state=0)
        dataY = 1.-dataY
    elif args.dataset == "linear":
        (dataX, dataY) = make_classification(n_features=2, n_redundant=0, n_informative=2,
                                             random_state=1, n_clusters_per_class=1)
        rng = np.random.RandomState(2)
        dataX += 2 * rng.uniform(size=dataX.shape)
    else:
        assert(False)

    dataY = dataY.reshape((-1, 1)).astype(np.float32)

    nData = dataX.shape[0]
    nFeatures = dataX.shape[1]
    nLabels = 1
    nXy = nFeatures + nLabels

    config = tf.ConfigProto() #log_device_placement=False)
    config.gpu_options.allow_growth = True
    with tf.Session(config=config) as sess:
        model = Model(nFeatures, nLabels, sess, args.model, nGdIter=30)
        model.train(args, dataX, dataY)

def variable_summaries(var, name=None):
    if name is None:
        name = var.name
    with tf.name_scope('summaries'):
        mean = tf.reduce_mean(var)
        tf.scalar_summary('mean/' + name, mean)
        with tf.name_scope('stdev'):
            stdev = tf.sqrt(tf.reduce_mean(tf.square(var - mean)))
        tf.scalar_summary('stdev/' + name, stdev)
        tf.scalar_summary('max/' + name, tf.reduce_max(var))
        tf.scalar_summary('min/' + name, tf.reduce_min(var))
        tf.histogram_summary(name, var)

class Model:
    def __init__(self, nFeatures, nLabels, sess, model, nGdIter, dcvx_channels=0.5):
        self.nFeatures = nFeatures
        self.nLabels = nLabels
        self.sess = sess
        self.model = model

        self.trueY_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='trueY')

        self.x_ = tf.placeholder(tf.float32, shape=[None, nFeatures], name='x')
        self.y0_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='y')

        if model == 'picnn':
            f = self.f_picnn
        elif model == 'ficnn':
            f = self.f_ficnn

        E0_ = f(self.x_, self.y0_)

        lr = 0.01
        momentum = 0.9

        yi_ = self.y0_
        Ei_ = E0_
        vi_ = 0

        for i in range(nGdIter):
            prev_vi_ = vi_
            vi_ = momentum*prev_vi_ - lr*tf.gradients(Ei_, yi_)[0]
            yi_ = yi_ - momentum*prev_vi_ + (1.+momentum)*vi_
            Ei_ = f(self.x_, yi_, True)

        self.yn_ = yi_
        self.energies_ = Ei_

        
        self.mse_ = tf.reduce_mean(tf.square(self.yn_ - self.trueY_)) 

        self.opt = tf.train.AdamOptimizer(0.001)
        self.theta_ = tf.trainable_variables()
        # Jianiqoa add
        self.theta_cvx_ = [v for v in self.theta_
                   if 'proj' in v.name and 'W:' in v.name]
        self.l1reg=0.0
        dcvx_channels=0.08
        for v in self.theta_cvx_:
            nc = int(v.shape[0].value*dcvx_channels)
            self.l1reg-=tf.reduce_sum(tf.minimum(v[:nc], 0))
        self.l1reg = self.l1reg*5

        self.gv_ = [(g,v) for g,v in
                    self.opt.compute_gradients(self.mse_ +self.l1reg, self.theta_)
                    if g is not None]
        self.train_step = self.opt.apply_gradients(self.gv_)



        self.makeCvx = [v.assign(tf.abs(v)/10.) for v in self.theta_cvx_]

        # self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.nchannels = [int(v.shape[0].value*dcvx_channels) for v in self.theta_cvx_]    #output is [1,0]
        # y = tf.constant([[1,2,3], [6,5,4])
        # y_ = y[:, ind_max] 
        # self.proj = [v[0:nc].assign(tf.maximum(v[0:nc], 0)) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        # for v, nc in zip(self.theta_cvx_,self.nchannels):

        # self.proj = [tf.slice(v,[0,0],[nc,v.shape[1].value]).assign(tf.maximum(v[0:nc], 0)) ]

        # self.proj = [tf.scatter_update(v, tf.maximum(v[0:nc,:]) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        self.number_of_pos = [tf.count_nonzero(tf.greater_equal(v, 0.)) for v in self.theta_cvx_]

        # for g,v in self.gv_:
        #     variable_summaries(g, 'gradients/'+v.name)

        self.merged = tf.summary.merge_all()
        self.saver = tf.train.Saver(max_to_keep=0)

    def train(self, args, dataX, dataY):
        save = os.path.join(os.path.expanduser(args.save),
                            "{}.{}".format(args.model, args.dataset))

        nTrain = dataX.shape[0]

        imgDir = os.path.join(save, 'imgs')
        if not os.path.exists(imgDir):
            os.makedirs(imgDir)

        trainFields = ['iter', 'loss']
        trainF = open(os.path.join(save, 'train.csv'), 'w')
        trainW = csv.writer(trainF)
        trainW.writerow(trainFields)

        self.trainWriter = tf.summary.FileWriter(os.path.join(save, 'train'),
                                                  self.sess.graph)
        self.sess.run(tf.initialize_all_variables())
        if not args.noncvx:
            self.sess.run(self.makeCvx)

        nParams = np.sum(v.get_shape().num_elements() for v in tf.trainable_variables())

        meta = {'nTrain': nTrain, 'nParams': nParams, 'nEpoch': args.nEpoch}
        metaP = os.path.join(save, 'meta.json')
        with open(metaP, 'w') as f:
            json.dump(meta, f, indent=2)

        bestMSE = None
        for i in range(args.nEpoch):
            tflearn.is_training(True)

            # print("=== Epoch {} ===".format(i))
            start = time.time()

            y0 = np.full(dataY.shape, 0.5)
            _, l1reg, trainMSE, yn, number_of_pos= self.sess.run(
                [self.train_step, self.l1reg, self.mse_, self.yn_, self.number_of_pos],
                feed_dict={self.x_: dataX, self.y0_: y0, self.trueY_: dataY})
            # if not args.noncvx and len(self.proj) > 0:
            #     self.sess.run(self.proj)

            # from pdb import set_trace
            # # set_trace()
            # print(l1reg)
            # for v in number_of_pos:
            #     print(v)

            trainW.writerow((i, trainMSE))
            trainF.flush()
            if i % 20 == 0:
                print("=== Epoch {} ===".format(i))
                print(" + loss: {:0.5e}".format(trainMSE))
                print(" + l1reg: {:0.5e}".format(l1reg))
                print(" + time: {:0.2f} s".format(time.time()-start))

            if i % 20 == 0:
                loc = "{}/{:05d}".format(imgDir, i)
                self.plot(loc, dataX, dataY)

            if bestMSE is None or trainMSE < bestMSE:
                loc = os.path.join(save, 'best')
                self.plot(loc, dataX, dataY)
                bestMSE = trainMSE

        trainF.close()

    def f_ficnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat([x, y],1)

        prevZ = None
        for i, sz in enumerate([32, 32, 1]):
            z_add = []

            with tf.variable_scope('z_x{}'.format(i)) as s:
                z_x = fc(xy, sz, reuse=reuse, scope=s, bias=True)
                z_add.append(z_x)

            if prevZ is not None:
                with tf.variable_scope('z_z{}_proj'.format(i)) as s:
                    z_z = fc(prevZ, sz, reuse=reuse, scope=s, bias=False)
                    z_add.append(z_z)

            if sz != 1:
                z = tf.nn.relu(tf.add_n(z_add))
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def f_picnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat( [x, y],1)

        prevZ, prevU = None, x
        for layerI, sz in enumerate([32, 32, 1]):
            if sz != 1:
                with tf.variable_scope('u'+str(layerI)) as s:
                    u = fc(prevU, sz, scope=s, reuse=reuse)
                    u = tf.nn.relu(u)

            z_add = []

            if prevZ is not None:
                with tf.variable_scope('z{}_zu_u'.format(layerI)) as s:
                    prevU_sz = prevU.get_shape()[1].value
                    zu_u = fc(prevU, prevU_sz, reuse=reuse, scope=s,
                            activation='relu', bias=True)
                with tf.variable_scope('z{}_zu_proj'.format(layerI)) as s:
                    z_zu = fc(tf.multiply(prevZ, zu_u), sz, reuse=reuse, scope=s,
                                bias=False)
                z_add.append(z_zu)

            with tf.variable_scope('z{}_yu_u'.format(layerI)) as s:
                yu_u = fc(prevU, self.nLabels, reuse=reuse, scope=s, bias=True)
            with tf.variable_scope('z{}_yu'.format(layerI)) as s:
                z_yu = fc(tf.multiply(y, yu_u), sz, reuse=reuse, scope=s, bias=False)
            z_add.append(z_yu)

            with tf.variable_scope('z{}_u'.format(layerI)) as s:
                z_u = fc(prevU, sz, reuse=reuse, scope=s, bias=True)
            z_add.append(z_u)

            z = tf.add_n(z_add)
            if sz != 1:
                z = tf.nn.relu(z)

            prevU = u
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def plot(self, loc, dataX, dataY):
        delta = 0.01
        x_min, x_max = dataX[:, 0].min() - .5, dataX[:, 0].max() + .5
        y_min, y_max = dataX[:, 1].min() - .5, dataX[:, 1].max() + .5
        xx, yy = np.meshgrid(np.linspace(x_min, x_max, 20),
                             np.linspace(y_min, y_max, 20))
        xxFlat = xx.ravel()
        yyFlat = yy.ravel()
        gridX = np.vstack((xxFlat, yyFlat)).T
        y0 = np.full(gridX.shape[0], 0.5).reshape((-1, 1))
        yn, = self.sess.run([self.yn_], feed_dict={self.x_: gridX, self.y0_: y0})
        yn = np.clip(yn, 0., 1.)
        zz = 1.-yn.reshape(xx.shape)

        fig, ax = plt.subplots(1, 1, figsize=(5,5))
        plt.axis([x_min, x_max, y_min, y_max])
        fig.tight_layout()
        fig.subplots_adjust(bottom=0,top=1,left=0,right=1)
        ax.set_autoscale_on(False)
        ax.grid(False)
        v = np.linspace(0.0, 1.0, 10, endpoint=True)
        plt.contourf(xx, yy, zz, v, alpha=0.5, cmap=cm.bwr)
        # plt.colorbar()
        yFlat = dataY.ravel()
        plt.scatter(dataX[yFlat == 0, 0], dataX[yFlat == 0, 1], color='red')
        plt.scatter(dataX[yFlat == 1, 0], dataX[yFlat == 1, 1], color='blue')
        for ext in ['png', 'pdf']:
            plt.savefig('{}.{}'.format(loc, ext))
        plt.close()


if __name__=='__main__':
    main()


==> figures/icnn_exp/dcvx2_nc32.py <==
#!/usr/bin/env python3

import tensorflow as tf
import tflearn

import numpy as np
import numpy.random as npr

np.set_printoptions(precision=2)
np.seterr(all='raise')

import argparse
import csv
import os
import sys
import time
import pickle
import json
import shutil

from datetime import datetime

import matplotlib as mpl
from matplotlib import cm
mpl.use('Agg')
import matplotlib.pyplot as plt
plt.style.use('bmh')

from sklearn.utils import shuffle
from sklearn.datasets import make_moons, make_circles, make_classification

import setproctitle

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--save', type=str, default='work')
    parser.add_argument('--nEpoch', type=int, default=100)
    # parser.add_argument('--testBatchSz', type=int, default=2048)
    parser.add_argument('--seed', type=int, default=42)
    parser.add_argument('--model', type=str, default="picnn",
                        choices=['picnn', 'ficnn'])
    parser.add_argument('--dataset', type=str, default="moons",
                        choices=['moons', 'circles', 'linear'])
    parser.add_argument('--noncvx', action='store_true')

    args = parser.parse_args()

    npr.seed(args.seed)
    tf.set_random_seed(args.seed)

    setproctitle.setproctitle('bamos.icnn.synthetic.{}.{}'.format(args.model, args.dataset))

    save = os.path.join(os.path.expanduser(args.save),
                        "{}.{}".format(args.model, args.dataset))
    if os.path.isdir(save):
        shutil.rmtree(save)
    os.makedirs(save, exist_ok=True)

    if args.dataset == "moons":
        (dataX, dataY) = make_moons(noise=0.3, random_state=0)
    elif args.dataset == "circles":
        (dataX, dataY) = make_circles(noise=0.2, factor=0.5, random_state=0)
        dataY = 1.-dataY
    elif args.dataset == "linear":
        (dataX, dataY) = make_classification(n_features=2, n_redundant=0, n_informative=2,
                                             random_state=1, n_clusters_per_class=1)
        rng = np.random.RandomState(2)
        dataX += 2 * rng.uniform(size=dataX.shape)
    else:
        assert(False)

    dataY = dataY.reshape((-1, 1)).astype(np.float32)

    nData = dataX.shape[0]
    nFeatures = dataX.shape[1]
    nLabels = 1
    nXy = nFeatures + nLabels

    config = tf.ConfigProto() #log_device_placement=False)
    config.gpu_options.allow_growth = True
    with tf.Session(config=config) as sess:
        model = Model(nFeatures, nLabels, sess, args.model, nGdIter=30)
        model.train(args, dataX, dataY)

def variable_summaries(var, name=None):
    if name is None:
        name = var.name
    with tf.name_scope('summaries'):
        mean = tf.reduce_mean(var)
        tf.scalar_summary('mean/' + name, mean)
        with tf.name_scope('stdev'):
            stdev = tf.sqrt(tf.reduce_mean(tf.square(var - mean)))
        tf.scalar_summary('stdev/' + name, stdev)
        tf.scalar_summary('max/' + name, tf.reduce_max(var))
        tf.scalar_summary('min/' + name, tf.reduce_min(var))
        tf.histogram_summary(name, var)

class Model:
    def __init__(self, nFeatures, nLabels, sess, model, nGdIter, dcvx_channels=0.5):
        self.nFeatures = nFeatures
        self.nLabels = nLabels
        self.sess = sess
        self.model = model

        self.trueY_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='trueY')

        self.x_ = tf.placeholder(tf.float32, shape=[None, nFeatures], name='x')
        self.y0_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='y')

        if model == 'picnn':
            f = self.f_picnn
        elif model == 'ficnn':
            f = self.f_ficnn

        E0_ = f(self.x_, self.y0_)

        lr = 0.01
        momentum = 0.9

        yi_ = self.y0_
        Ei_ = E0_
        vi_ = 0

        for i in range(nGdIter):
            prev_vi_ = vi_
            vi_ = momentum*prev_vi_ - lr*tf.gradients(Ei_, yi_)[0]
            yi_ = yi_ - momentum*prev_vi_ + (1.+momentum)*vi_
            Ei_ = f(self.x_, yi_, True)

        self.yn_ = yi_
        self.energies_ = Ei_

        
        self.mse_ = tf.reduce_mean(tf.square(self.yn_ - self.trueY_)) 

        self.opt = tf.train.AdamOptimizer(0.001)
        self.theta_ = tf.trainable_variables()
        # Jianiqoa add
        self.theta_cvx_ = [v for v in self.theta_
                   if 'proj' in v.name and 'W:' in v.name]
        self.l1reg=0.0
        dcvx_channels=0.8
        for v in self.theta_cvx_:
            nc = int(v.shape[0].value*dcvx_channels)
            self.l1reg-=tf.reduce_sum(tf.minimum(v[:nc], 0))
        self.l1reg = self.l1reg*5

        self.gv_ = [(g,v) for g,v in
                    self.opt.compute_gradients(self.mse_ +self.l1reg , self.theta_)
                    if g is not None]
        self.train_step = self.opt.apply_gradients(self.gv_)



        self.makeCvx = [v.assign(tf.abs(v)/10.) for v in self.theta_cvx_]

        # self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.nchannels = [int(v.shape[0].value*dcvx_channels) for v in self.theta_cvx_]    #output is [1,0]
        # y = tf.constant([[1,2,3], [6,5,4])
        # y_ = y[:, ind_max] 
        # self.proj = [v[0:nc].assign(tf.maximum(v[0:nc], 0)) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        # for v, nc in zip(self.theta_cvx_,self.nchannels):

        # self.proj = [tf.slice(v,[0,0],[nc,v.shape[1].value]).assign(tf.maximum(v[0:nc], 0)) ]

        # self.proj = [tf.scatter_update(v, tf.maximum(v[0:nc,:]) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        self.number_of_pos = [tf.count_nonzero(tf.greater_equal(v, 0.)) for v in self.theta_cvx_]

        # for g,v in self.gv_:
        #     variable_summaries(g, 'gradients/'+v.name)

        self.merged = tf.summary.merge_all()
        self.saver = tf.train.Saver(max_to_keep=0)

    def train(self, args, dataX, dataY):
        save = os.path.join(os.path.expanduser(args.save),
                            "{}.{}".format(args.model, args.dataset))

        nTrain = dataX.shape[0]

        imgDir = os.path.join(save, 'imgs')
        if not os.path.exists(imgDir):
            os.makedirs(imgDir)

        trainFields = ['iter', 'loss']
        trainF = open(os.path.join(save, 'train.csv'), 'w')
        trainW = csv.writer(trainF)
        trainW.writerow(trainFields)

        self.trainWriter = tf.summary.FileWriter(os.path.join(save, 'train'),
                                                  self.sess.graph)
        self.sess.run(tf.initialize_all_variables())
        if not args.noncvx:
            self.sess.run(self.makeCvx)

        nParams = np.sum(v.get_shape().num_elements() for v in tf.trainable_variables())

        meta = {'nTrain': nTrain, 'nParams': nParams, 'nEpoch': args.nEpoch}
        metaP = os.path.join(save, 'meta.json')
        with open(metaP, 'w') as f:
            json.dump(meta, f, indent=2)

        bestMSE = None
        for i in range(args.nEpoch):
            tflearn.is_training(True)

            print("=== Epoch {} ===".format(i))
            start = time.time()

            y0 = np.full(dataY.shape, 0.5)
            _, l1reg, trainMSE, yn, number_of_pos= self.sess.run(
                [self.train_step, self.l1reg, self.mse_, self.yn_, self.number_of_pos],
                feed_dict={self.x_: dataX, self.y0_: y0, self.trueY_: dataY})
            # if not args.noncvx and len(self.proj) > 0:
            #     self.sess.run(self.proj)

            # from pdb import set_trace
            # # set_trace()
            # print(l1reg)
            # for v in number_of_pos:
            #     print(v)

            trainW.writerow((i, trainMSE))
            trainF.flush()
            if i % 20 == 0:
                print(" + loss: {:0.5e}".format(trainMSE))
                print(" + l1reg: {:0.5e}".format(l1reg))
                print(" + time: {:0.2f} s".format(time.time()-start))

            if i % 20 == 0:
                loc = "{}/{:05d}".format(imgDir, i)
                self.plot(loc, dataX, dataY)

            if bestMSE is None or trainMSE < bestMSE:
                loc = os.path.join(save, 'best')
                self.plot(loc, dataX, dataY)
                bestMSE = trainMSE

        trainF.close()

    def f_ficnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat([x, y],1)

        prevZ = None
        for i, sz in enumerate([32, 32, 1]):
            z_add = []

            with tf.variable_scope('z_x{}'.format(i)) as s:
                z_x = fc(xy, sz, reuse=reuse, scope=s, bias=True)
                z_add.append(z_x)

            if prevZ is not None:
                with tf.variable_scope('z_z{}_proj'.format(i)) as s:
                    z_z = fc(prevZ, sz, reuse=reuse, scope=s, bias=False)
                    z_add.append(z_z)

            if sz != 1:
                z = tf.nn.relu(tf.add_n(z_add))
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def f_picnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat( [x, y],1)

        prevZ, prevU = None, x
        for layerI, sz in enumerate([32, 32, 1]):
            if sz != 1:
                with tf.variable_scope('u'+str(layerI)) as s:
                    u = fc(prevU, sz, scope=s, reuse=reuse)
                    u = tf.nn.relu(u)

            z_add = []

            if prevZ is not None:
                with tf.variable_scope('z{}_zu_u'.format(layerI)) as s:
                    prevU_sz = prevU.get_shape()[1].value
                    zu_u = fc(prevU, prevU_sz, reuse=reuse, scope=s,
                            activation='relu', bias=True)
                with tf.variable_scope('z{}_zu_proj'.format(layerI)) as s:
                    z_zu = fc(tf.multiply(prevZ, zu_u), sz, reuse=reuse, scope=s,
                                bias=False)
                z_add.append(z_zu)

            with tf.variable_scope('z{}_yu_u'.format(layerI)) as s:
                yu_u = fc(prevU, self.nLabels, reuse=reuse, scope=s, bias=True)
            with tf.variable_scope('z{}_yu'.format(layerI)) as s:
                z_yu = fc(tf.multiply(y, yu_u), sz, reuse=reuse, scope=s, bias=False)
            z_add.append(z_yu)

            with tf.variable_scope('z{}_u'.format(layerI)) as s:
                z_u = fc(prevU, sz, reuse=reuse, scope=s, bias=True)
            z_add.append(z_u)

            z = tf.add_n(z_add)
            if sz != 1:
                z = tf.nn.relu(z)

            prevU = u
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def plot(self, loc, dataX, dataY):
        delta = 0.01
        x_min, x_max = dataX[:, 0].min() - .5, dataX[:, 0].max() + .5
        y_min, y_max = dataX[:, 1].min() - .5, dataX[:, 1].max() + .5
        xx, yy = np.meshgrid(np.linspace(x_min, x_max, 20),
                             np.linspace(y_min, y_max, 20))
        xxFlat = xx.ravel()
        yyFlat = yy.ravel()
        gridX = np.vstack((xxFlat, yyFlat)).T
        y0 = np.full(gridX.shape[0], 0.5).reshape((-1, 1))
        yn, = self.sess.run([self.yn_], feed_dict={self.x_: gridX, self.y0_: y0})
        yn = np.clip(yn, 0., 1.)
        zz = 1.-yn.reshape(xx.shape)

        fig, ax = plt.subplots(1, 1, figsize=(5,5))
        plt.axis([x_min, x_max, y_min, y_max])
        fig.tight_layout()
        fig.subplots_adjust(bottom=0,top=1,left=0,right=1)
        ax.set_autoscale_on(False)
        ax.grid(False)
        v = np.linspace(0.0, 1.0, 10, endpoint=True)
        plt.contourf(xx, yy, zz, v, alpha=0.5, cmap=cm.bwr)
        # plt.colorbar()
        yFlat = dataY.ravel()
        plt.scatter(dataX[yFlat == 0, 0], dataX[yFlat == 0, 1], color='red')
        plt.scatter(dataX[yFlat == 1, 0], dataX[yFlat == 1, 1], color='blue')
        for ext in ['png', 'pdf']:
            plt.savefig('{}.{}'.format(loc, ext))
        plt.close()


if __name__=='__main__':
    main()


==> figures/icnn_exp/icnn_nc32.py <==
#!/usr/bin/env python3

import tensorflow as tf
import tflearn

import numpy as np
import numpy.random as npr

np.set_printoptions(precision=2)
np.seterr(all='raise')

import argparse
import csv
import os
import sys
import time
import pickle
import json
import shutil

from datetime import datetime

import matplotlib as mpl
from matplotlib import cm
mpl.use('Agg')
import matplotlib.pyplot as plt
plt.style.use('bmh')

from sklearn.utils import shuffle
from sklearn.datasets import make_moons, make_circles, make_classification

import setproctitle

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--save', type=str, default='work')
    parser.add_argument('--nEpoch', type=int, default=100)
    # parser.add_argument('--testBatchSz', type=int, default=2048)
    parser.add_argument('--seed', type=int, default=42)
    parser.add_argument('--model', type=str, default="picnn",
                        choices=['picnn', 'ficnn'])
    parser.add_argument('--dataset', type=str, default="moons",
                        choices=['moons', 'circles', 'linear'])
    parser.add_argument('--noncvx', action='store_true')

    args = parser.parse_args()

    npr.seed(args.seed)
    tf.set_random_seed(args.seed)

    setproctitle.setproctitle('bamos.icnn.synthetic.{}.{}'.format(args.model, args.dataset))

    save = os.path.join(os.path.expanduser(args.save),
                        "{}.{}".format(args.model, args.dataset))
    if os.path.isdir(save):
        shutil.rmtree(save)
    os.makedirs(save, exist_ok=True)

    if args.dataset == "moons":
        (dataX, dataY) = make_moons(noise=0.3, random_state=0)
    elif args.dataset == "circles":
        (dataX, dataY) = make_circles(noise=0.2, factor=0.5, random_state=0)
        dataY = 1.-dataY
    elif args.dataset == "linear":
        (dataX, dataY) = make_classification(n_features=2, n_redundant=0, n_informative=2,
                                             random_state=1, n_clusters_per_class=1)
        rng = np.random.RandomState(2)
        dataX += 2 * rng.uniform(size=dataX.shape)
    else:
        assert(False)

    dataY = dataY.reshape((-1, 1)).astype(np.float32)

    nData = dataX.shape[0]
    nFeatures = dataX.shape[1]
    nLabels = 1
    nXy = nFeatures + nLabels

    config = tf.ConfigProto() #log_device_placement=False)
    config.gpu_options.allow_growth = True
    with tf.Session(config=config) as sess:
        model = Model(nFeatures, nLabels, sess, args.model, nGdIter=30)
        model.train(args, dataX, dataY)

def variable_summaries(var, name=None):
    if name is None:
        name = var.name
    with tf.name_scope('summaries'):
        mean = tf.reduce_mean(var)
        tf.scalar_summary('mean/' + name, mean)
        with tf.name_scope('stdev'):
            stdev = tf.sqrt(tf.reduce_mean(tf.square(var - mean)))
        tf.scalar_summary('stdev/' + name, stdev)
        tf.scalar_summary('max/' + name, tf.reduce_max(var))
        tf.scalar_summary('min/' + name, tf.reduce_min(var))
        tf.histogram_summary(name, var)

class Model:
    def __init__(self, nFeatures, nLabels, sess, model, nGdIter, dcvx_channels=0.5):
        self.nFeatures = nFeatures
        self.nLabels = nLabels
        self.sess = sess
        self.model = model

        self.trueY_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='trueY')

        self.x_ = tf.placeholder(tf.float32, shape=[None, nFeatures], name='x')
        self.y0_ = tf.placeholder(tf.float32, shape=[None, nLabels], name='y')

        if model == 'picnn':
            f = self.f_picnn
        elif model == 'ficnn':
            f = self.f_ficnn

        E0_ = f(self.x_, self.y0_)

        lr = 0.01
        momentum = 0.9

        yi_ = self.y0_
        Ei_ = E0_
        vi_ = 0

        for i in range(nGdIter):
            prev_vi_ = vi_
            vi_ = momentum*prev_vi_ - lr*tf.gradients(Ei_, yi_)[0]
            yi_ = yi_ - momentum*prev_vi_ + (1.+momentum)*vi_
            Ei_ = f(self.x_, yi_, True)

        self.yn_ = yi_
        self.energies_ = Ei_

        
        self.mse_ = tf.reduce_mean(tf.square(self.yn_ - self.trueY_)) 

        self.opt = tf.train.AdamOptimizer(0.001)
        self.theta_ = tf.trainable_variables()
        # Jianiqoa add
        self.theta_cvx_ = [v for v in self.theta_
                   if 'proj' in v.name and 'W:' in v.name]
        self.l1reg=0.0
        dcvx_channels=0.8
        for v in self.theta_cvx_:
            nc = int(v.shape[0].value*dcvx_channels)
            self.l1reg-=tf.reduce_sum(tf.minimum(v[:nc], 0))
        self.l1reg = self.l1reg*5

        self.gv_ = [(g,v) for g,v in
                    self.opt.compute_gradients(self.mse_ , self.theta_)
                    if g is not None]
        self.train_step = self.opt.apply_gradients(self.gv_)



        self.makeCvx = [v.assign(tf.abs(v)/10.) for v in self.theta_cvx_]

        # self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.proj = [v.assign(tf.maximum(v, 0)) for v in self.theta_cvx_]
        self.nchannels = [int(v.shape[0].value*dcvx_channels) for v in self.theta_cvx_]    #output is [1,0]
        # y = tf.constant([[1,2,3], [6,5,4])
        # y_ = y[:, ind_max] 
        # self.proj = [v[0:nc].assign(tf.maximum(v[0:nc], 0)) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        # for v, nc in zip(self.theta_cvx_,self.nchannels):

        # self.proj = [tf.slice(v,[0,0],[nc,v.shape[1].value]).assign(tf.maximum(v[0:nc], 0)) ]

        # self.proj = [tf.scatter_update(v, tf.maximum(v[0:nc,:]) for v, nc in zip(self.theta_cvx_,self.nchannels)]
        self.number_of_pos = [tf.count_nonzero(tf.greater_equal(v, 0.)) for v in self.theta_cvx_]

        # for g,v in self.gv_:
        #     variable_summaries(g, 'gradients/'+v.name)

        self.merged = tf.summary.merge_all()
        self.saver = tf.train.Saver(max_to_keep=0)

    def train(self, args, dataX, dataY):
        save = os.path.join(os.path.expanduser(args.save),
                            "{}.{}".format(args.model, args.dataset))

        nTrain = dataX.shape[0]

        imgDir = os.path.join(save, 'imgs')
        if not os.path.exists(imgDir):
            os.makedirs(imgDir)

        trainFields = ['iter', 'loss']
        trainF = open(os.path.join(save, 'train.csv'), 'w')
        trainW = csv.writer(trainF)
        trainW.writerow(trainFields)

        self.trainWriter = tf.summary.FileWriter(os.path.join(save, 'train'),
                                                  self.sess.graph)
        self.sess.run(tf.initialize_all_variables())
        if not args.noncvx:
            self.sess.run(self.makeCvx)

        nParams = np.sum(v.get_shape().num_elements() for v in tf.trainable_variables())

        meta = {'nTrain': nTrain, 'nParams': nParams, 'nEpoch': args.nEpoch}
        metaP = os.path.join(save, 'meta.json')
        with open(metaP, 'w') as f:
            json.dump(meta, f, indent=2)

        bestMSE = None
        for i in range(args.nEpoch):
            tflearn.is_training(True)

            print("=== Epoch {} ===".format(i))
            start = time.time()

            y0 = np.full(dataY.shape, 0.5)
            _, l1reg, trainMSE, yn, number_of_pos= self.sess.run(
                [self.train_step, self.l1reg, self.mse_, self.yn_, self.number_of_pos],
                feed_dict={self.x_: dataX, self.y0_: y0, self.trueY_: dataY})
            if not args.noncvx and len(self.proj) > 0:
                self.sess.run(self.proj)

            # from pdb import set_trace
            # # set_trace()
            # print(l1reg)
            # for v in number_of_pos:
            #     print(v)

            trainW.writerow((i, trainMSE))
            trainF.flush()
            if i % 20 == 0:
                print(" + loss: {:0.5e}".format(trainMSE))
                print(" + l1reg: {:0.5e}".format(l1reg))
                print(" + time: {:0.2f} s".format(time.time()-start))

            if i % 20 == 0:
                loc = "{}/{:05d}".format(imgDir, i)
                self.plot(loc, dataX, dataY)

            if bestMSE is None or trainMSE < bestMSE:
                loc = os.path.join(save, 'best')
                self.plot(loc, dataX, dataY)
                bestMSE = trainMSE

        trainF.close()

    def f_ficnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat([x, y],1)

        prevZ = None
        for i, sz in enumerate([32, 32, 1]):
            z_add = []

            with tf.variable_scope('z_x{}'.format(i)) as s:
                z_x = fc(xy, sz, reuse=reuse, scope=s, bias=True)
                z_add.append(z_x)

            if prevZ is not None:
                with tf.variable_scope('z_z{}_proj'.format(i)) as s:
                    z_z = fc(prevZ, sz, reuse=reuse, scope=s, bias=False)
                    z_add.append(z_z)

            if sz != 1:
                z = tf.nn.relu(tf.add_n(z_add))
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def f_picnn(self, x, y, reuse=False):
        fc = tflearn.fully_connected
        xy = tf.concat( [x, y],1)

        prevZ, prevU = None, x
        for layerI, sz in enumerate([32, 32, 1]):
            if sz != 1:
                with tf.variable_scope('u'+str(layerI)) as s:
                    u = fc(prevU, sz, scope=s, reuse=reuse)
                    u = tf.nn.relu(u)

            z_add = []

            if prevZ is not None:
                with tf.variable_scope('z{}_zu_u'.format(layerI)) as s:
                    prevU_sz = prevU.get_shape()[1].value
                    zu_u = fc(prevU, prevU_sz, reuse=reuse, scope=s,
                            activation='relu', bias=True)
                with tf.variable_scope('z{}_zu_proj'.format(layerI)) as s:
                    z_zu = fc(tf.multiply(prevZ, zu_u), sz, reuse=reuse, scope=s,
                                bias=False)
                z_add.append(z_zu)

            with tf.variable_scope('z{}_yu_u'.format(layerI)) as s:
                yu_u = fc(prevU, self.nLabels, reuse=reuse, scope=s, bias=True)
            with tf.variable_scope('z{}_yu'.format(layerI)) as s:
                z_yu = fc(tf.multiply(y, yu_u), sz, reuse=reuse, scope=s, bias=False)
            z_add.append(z_yu)

            with tf.variable_scope('z{}_u'.format(layerI)) as s:
                z_u = fc(prevU, sz, reuse=reuse, scope=s, bias=True)
            z_add.append(z_u)

            z = tf.add_n(z_add)
            if sz != 1:
                z = tf.nn.relu(z)

            prevU = u
            prevZ = z

        return tf.contrib.layers.flatten(z)

    def plot(self, loc, dataX, dataY):
        delta = 0.01
        x_min, x_max = dataX[:, 0].min() - .5, dataX[:, 0].max() + .5
        y_min, y_max = dataX[:, 1].min() - .5, dataX[:, 1].max() + .5
        xx, yy = np.meshgrid(np.linspace(x_min, x_max, 20),
                             np.linspace(y_min, y_max, 20))
        xxFlat = xx.ravel()
        yyFlat = yy.ravel()
        gridX = np.vstack((xxFlat, yyFlat)).T
        y0 = np.full(gridX.shape[0], 0.5).reshape((-1, 1))
        yn, = self.sess.run([self.yn_], feed_dict={self.x_: gridX, self.y0_: y0})
        yn = np.clip(yn, 0., 1.)
        zz = 1.-yn.reshape(xx.shape)

        fig, ax = plt.subplots(1, 1, figsize=(5,5))
        plt.axis([x_min, x_max, y_min, y_max])
        fig.tight_layout()
        fig.subplots_adjust(bottom=0,top=1,left=0,right=1)
        ax.set_autoscale_on(False)
        ax.grid(False)
        v = np.linspace(0.0, 1.0, 10, endpoint=True)
        plt.contourf(xx, yy, zz, v, alpha=0.5, cmap=cm.bwr)
        # plt.colorbar()
        yFlat = dataY.ravel()
        plt.scatter(dataX[yFlat == 0, 0], dataX[yFlat == 0, 1], color='red')
        plt.scatter(dataX[yFlat == 1, 0], dataX[yFlat == 1, 1], color='blue')
        for ext in ['png', 'pdf']:
            plt.savefig('{}.{}'.format(loc, ext))
        plt.close()


if __name__=='__main__':
    main()

